How does the degree of novelty impacts semi-supervised representation learning for novel class retrieval?

Supervised representation learning with deep networks tends to overfit the training classes and the generalization to novel classes is a challenging question. It is common to evaluate a learned embedding on held-out images of the same training classes. In real applications however, data comes from new sources and novel classes are likely to arise. We hypothesize that incorporating unlabelled images of novel classes in the training set in a semi-supervised fashion would be beneficial for the efficient retrieval of novel-class images compared to a vanilla supervised representation. To verify this hypothesis in a comprehensive way, we propose an original evaluation methodology that varies the degree of novelty of novel classes by partitioning the dataset category-wise either randomly, or semantically, i.e. by minimizing the shared semantics between base and novel classes. This evaluation procedure allows to train a representation blindly to any novel-class labels and evaluate the frozen representation on the retrieval of base or novel classes. We find that a vanilla supervised representation falls short on the retrieval of novel classes even more so when the semantics gap is higher. Semi-supervised algorithms allow to partially bridge this performance gap but there is still much room for improvement.

==> images/tmp.sh <==
cp tsne_base_classes/cifar10/random/avgpool/cifar10_random_ClassificationWithTripletLoss_out_avgpool_cifar10_test_tsne.png tsne_base_classes/cifar10/random/avgpool/ClassificationWithTripletLoss.png 
cp tsne_base_classes/cifar10/random/avgpool/cifar10_random_SemiSupervised_out_avgpool_cifar10_test_tsne.png tsne_base_classes/cifar10/random/avgpool/SemiSupervised.png 
cp tsne_base_classes/cifar10/random/avgpool/cifar10_random_TripletLoss_out_avgpool_cifar10_test_tsne.png tsne_base_classes/cifar10/random/avgpool/TripletLoss.png 
cp tsne_base_classes/cifar10/random/avgpool/cifar10_random_PlainSupervised_out_avgpool_cifar10_test_tsne.png tsne_base_classes/cifar10/random/avgpool/PlainSupervised.png 
cp tsne_base_classes/cifar10/random/fc/cifar10_random_ClassificationWithTripletLoss_out_fc_head2_cifar10_test_tsne.png tsne_base_classes/cifar10/random/fc/ClassificationWithTripletLoss.png 
cp tsne_base_classes/cifar10/random/fc/cifar10_random_TripletLoss_out_fc_cifar10_test_tsne.png tsne_base_classes/cifar10/random/fc/TripletLoss.png 
cp tsne_base_classes/cifar10/semantic/avgpool/cifar10_semantic_PlainSupervised_out_avgpool_cifar10_test_tsne.png tsne_base_classes/cifar10/semantic/avgpool/PlainSupervised.png 
cp tsne_base_classes/cifar10/semantic/avgpool/cifar10_semantic_ClassificationWithTripletLoss_out_avgpool_cifar10_test_tsne.png tsne_base_classes/cifar10/semantic/avgpool/ClassificationWithTripletLoss.png 
cp tsne_base_classes/cifar10/semantic/avgpool/cifar10_semantic_TripletLoss_out_avgpool_cifar10_test_tsne.png tsne_base_classes/cifar10/semantic/avgpool/TripletLoss.png 
cp tsne_base_classes/cifar10/semantic/avgpool/cifar10_semantic_SemiSupervised_out_avgpool_cifar10_test_tsne.png tsne_base_classes/cifar10/semantic/avgpool/SemiSupervised.png 
cp tsne_base_classes/cifar10/semantic/fc/cifar10_semantic_TripletLoss_out_fc_cifar10_test_tsne.png tsne_base_classes/cifar10/semantic/fc/TripletLoss.png 
cp tsne_base_classes/cifar10/semantic/fc/cifar10_semantic_ClassificationWithTripletLoss_out_fc_head2_cifar10_test_tsne.png tsne_base_classes/cifar10/semantic/fc/ClassificationWithTripletLoss.png 
cp tsne_base_classes/cifar100/random/avgpool/cifar100_random_ClassificationWithTripletLoss_out_avgpool_cifar100_test_tsne.png tsne_base_classes/cifar100/random/avgpool/ClassificationWithTripletLoss.png 
cp tsne_base_classes/cifar100/random/avgpool/cifar100_random_TripletLoss_out_avgpool_cifar100_test_tsne.png tsne_base_classes/cifar100/random/avgpool/TripletLoss.png 
cp tsne_base_classes/cifar100/random/avgpool/cifar100_random_SemiSupervised_out_avgpool_cifar100_test_tsne.png tsne_base_classes/cifar100/random/avgpool/SemiSupervised.png 
cp tsne_base_classes/cifar100/random/avgpool/cifar100_random_PlainSupervised_out_avgpool_cifar100_test_tsne.png tsne_base_classes/cifar100/random/avgpool/PlainSupervised.png 
cp tsne_base_classes/cifar100/random/fc/cifar100_random_TripletLoss_out_fc_cifar100_test_tsne.png tsne_base_classes/cifar100/random/fc/TripletLoss.png 
cp tsne_base_classes/cifar100/random/fc/cifar100_random_ClassificationWithTripletLoss_out_fc_head2_cifar100_test_tsne.png tsne_base_classes/cifar100/random/fc/ClassificationWithTripletLoss.png 
cp tsne_base_classes/cifar100/semantic/avgpool/cifar100_semantic_PlainSupervised_out_avgpool_cifar100_test_tsne.png tsne_base_classes/cifar100/semantic/avgpool/PlainSupervised.png 
cp tsne_base_classes/cifar100/semantic/avgpool/cifar100_semantic_TripletLoss_out_avgpool_cifar100_test_tsne.png tsne_base_classes/cifar100/semantic/avgpool/TripletLoss.png 
cp tsne_base_classes/cifar100/semantic/avgpool/cifar100_semantic_ClassificationWithTripletLoss_out_avgpool_cifar100_test_tsne.png tsne_base_classes/cifar100/semantic/avgpool/ClassificationWithTripletLoss.png 
cp tsne_base_classes/cifar100/semantic/avgpool/cifar100_semantic_SemiSupervised_out_avgpool_cifar100_test_tsne.png tsne_base_classes/cifar100/semantic/avgpool/SemiSupervised.png 
cp tsne_base_classes/cifar100/semantic/fc/cifar100_semantic_ClassificationWithTripletLoss_out_fc_head2_cifar100_test_tsne.png tsne_base_classes/cifar100/semantic/fc/ClassificationWithTripletLoss.png 
cp tsne_base_classes/cifar100/semantic/fc/cifar100_semantic_TripletLoss_out_fc_cifar100_test_tsne.png tsne_base_classes/cifar100/semantic/fc/TripletLoss.png 
cp tsne_novel_classes/cifar10/random/avgpool/cifar10_random_ClassificationWithTripletLoss_out_avgpool_cifar10_test_tsne.png tsne_novel_classes/cifar10/random/avgpool/ClassificationWithTripletLoss.png 
cp tsne_novel_classes/cifar10/random/avgpool/cifar10_random_SemiSupervised_out_avgpool_cifar10_test_tsne.png tsne_novel_classes/cifar10/random/avgpool/SemiSupervised.png 
cp tsne_novel_classes/cifar10/random/avgpool/cifar10_random_TripletLoss_out_avgpool_cifar10_test_tsne.png tsne_novel_classes/cifar10/random/avgpool/TripletLoss.png 
cp tsne_novel_classes/cifar10/random/avgpool/cifar10_random_PlainSupervised_out_avgpool_cifar10_test_tsne.png tsne_novel_classes/cifar10/random/avgpool/PlainSupervised.png 
cp tsne_novel_classes/cifar10/random/fc/cifar10_random_ClassificationWithTripletLoss_out_fc_head2_cifar10_test_tsne.png tsne_novel_classes/cifar10/random/fc/ClassificationWithTripletLoss.png 
cp tsne_novel_classes/cifar10/random/fc/cifar10_random_TripletLoss_out_fc_cifar10_test_tsne.png tsne_novel_classes/cifar10/random/fc/TripletLoss.png 
cp tsne_novel_classes/cifar10/semantic/avgpool/cifar10_semantic_PlainSupervised_out_avgpool_cifar10_test_tsne.png tsne_novel_classes/cifar10/semantic/avgpool/PlainSupervised.png 
cp tsne_novel_classes/cifar10/semantic/avgpool/cifar10_semantic_ClassificationWithTripletLoss_out_avgpool_cifar10_test_tsne.png tsne_novel_classes/cifar10/semantic/avgpool/ClassificationWithTripletLoss.png 
cp tsne_novel_classes/cifar10/semantic/avgpool/cifar10_semantic_TripletLoss_out_avgpool_cifar10_test_tsne.png tsne_novel_classes/cifar10/semantic/avgpool/TripletLoss.png 
cp tsne_novel_classes/cifar10/semantic/avgpool/cifar10_semantic_SemiSupervised_out_avgpool_cifar10_test_tsne.png tsne_novel_classes/cifar10/semantic/avgpool/SemiSupervised.png 
cp tsne_novel_classes/cifar10/semantic/fc/cifar10_semantic_TripletLoss_out_fc_cifar10_test_tsne.png tsne_novel_classes/cifar10/semantic/fc/TripletLoss.png 
cp tsne_novel_classes/cifar10/semantic/fc/cifar10_semantic_ClassificationWithTripletLoss_out_fc_head2_cifar10_test_tsne.png tsne_novel_classes/cifar10/semantic/fc/ClassificationWithTripletLoss.png 
cp tsne_novel_classes/cifar100/random/avgpool/cifar100_random_ClassificationWithTripletLoss_out_avgpool_cifar100_test_tsne.png tsne_novel_classes/cifar100/random/avgpool/ClassificationWithTripletLoss.png 
cp tsne_novel_classes/cifar100/random/avgpool/cifar100_random_TripletLoss_out_avgpool_cifar100_test_tsne.png tsne_novel_classes/cifar100/random/avgpool/TripletLoss.png 
cp tsne_novel_classes/cifar100/random/avgpool/cifar100_random_SemiSupervised_out_avgpool_cifar100_test_tsne.png tsne_novel_classes/cifar100/random/avgpool/SemiSupervised.png 
cp tsne_novel_classes/cifar100/random/avgpool/cifar100_random_PlainSupervised_out_avgpool_cifar100_test_tsne.png tsne_novel_classes/cifar100/random/avgpool/PlainSupervised.png 
cp tsne_novel_classes/cifar100/random/fc/cifar100_random_TripletLoss_out_fc_cifar100_test_tsne.png tsne_novel_classes/cifar100/random/fc/TripletLoss.png 
cp tsne_novel_classes/cifar100/random/fc/cifar100_random_ClassificationWithTripletLoss_out_fc_head2_cifar100_test_tsne.png tsne_novel_classes/cifar100/random/fc/ClassificationWithTripletLoss.png 
cp tsne_novel_classes/cifar100/semantic/avgpool/cifar100_semantic_PlainSupervised_out_avgpool_cifar100_test_tsne.png tsne_novel_classes/cifar100/semantic/avgpool/PlainSupervised.png 
cp tsne_novel_classes/cifar100/semantic/avgpool/cifar100_semantic_TripletLoss_out_avgpool_cifar100_test_tsne.png tsne_novel_classes/cifar100/semantic/avgpool/TripletLoss.png 
cp tsne_novel_classes/cifar100/semantic/avgpool/cifar100_semantic_ClassificationWithTripletLoss_out_avgpool_cifar100_test_tsne.png tsne_novel_classes/cifar100/semantic/avgpool/ClassificationWithTripletLoss.png 
cp tsne_novel_classes/cifar100/semantic/avgpool/cifar100_semantic_SemiSupervised_out_avgpool_cifar100_test_tsne.png tsne_novel_classes/cifar100/semantic/avgpool/SemiSupervised.png 
cp tsne_novel_classes/cifar100/semantic/fc/cifar100_semantic_ClassificationWithTripletLoss_out_fc_head2_cifar100_test_tsne.png tsne_novel_classes/cifar100/semantic/fc/ClassificationWithTripletLoss.png 
cp tsne_novel_classes/cifar100/semantic/fc/cifar100_semantic_TripletLoss_out_fc_cifar100_test_tsne.png tsne_novel_classes/cifar100/semantic/fc/TripletLoss.png 


==> images/tsne/foo.sh <==
! [[ -d random ]] && mkdir random
! [[ -d semantic ]] && mkdir semantic
! [[ -d random/base ]] && mkdir random/base
! [[ -d random/novel ]] && mkdir random/novel
! [[ -d semantic/base ]] && mkdir semantic/base
! [[ -d semantic/novel ]] && mkdir semantic/novel

cp  /home/qleroy/experiments/FixMatch/CIFAR10_random_FixMatch/test/avgpool/random_base.png                    random/base/fixmatch.png
cp  /home/qleroy/experiments/lel/CIFAR10_random_ClassificationWithTripletLoss/test/fc2/random_base.png        random/base/cwt.png
cp  /home/qleroy/experiments/lel/CIFAR10_random_PlainSupervised/test/avgpool/random_base.png                  random/base/ps.png
cp  /home/qleroy/experiments/lel/CIFAR10_random_SemiSupervised/test/avgpool/random_base.png                   random/base/ss.png
cp  /home/qleroy/experiments/lel/CIFAR10_random_TripletLoss/test/fc/random_base.png                           random/base/triplet.png
cp  /home/qleroy/experiments/lel/CIFAR10_random_UnsupervisedRotation/test/avgpool/random_base.png             random/base/rot.png
cp  /home/qleroy/experiments/simsiam/CIFAR10_random_SimSiam/test/avgpool/random_base.png                      random/base/simsiam.png
cp  /home/qleroy/experiments/supcontrast/CIFAR10_random_SupContrast/test/avgpool/random_base.png              random/base/supcon.png
cp  /home/qleroy/experiments/FixMatch/CIFAR10_semantic_FixMatch/test/avgpool/semantic_base.png              semantic/base/fixmatch.png
cp  /home/qleroy/experiments/lel/CIFAR10_semantic_ClassificationWithTripletLoss/test/fc2/semantic_base.png  semantic/base/cwt.png
cp  /home/qleroy/experiments/lel/CIFAR10_semantic_PlainSupervised/test/avgpool/semantic_base.png            semantic/base/ps.png
cp  /home/qleroy/experiments/lel/CIFAR10_semantic_SemiSupervised/test/avgpool/semantic_base.png             semantic/base/ss.png
cp  /home/qleroy/experiments/lel/CIFAR10_semantic_TripletLoss/test/fc/semantic_base.png                     semantic/base/triplet.png
cp  /home/qleroy/experiments/lel/CIFAR10_semantic_UnsupervisedRotation/test/avgpool/semantic_base.png       semantic/base/rot.png
cp  /home/qleroy/experiments/simsiam/CIFAR10_semantic_SimSiam/test/avgpool/semantic_base.png                semantic/base/simsiam.png
cp  /home/qleroy/experiments/supcontrast/CIFAR10_semantic_SupContrast/test/avgpool/semantic_base.png        semantic/base/supcon.png

cp  /home/qleroy/experiments/FixMatch/CIFAR10_random_FixMatch/test/avgpool/random_novel.png                    random/novel/fixmatch.png
cp  /home/qleroy/experiments/lel/CIFAR10_random_ClassificationWithTripletLoss/test/fc2/random_novel.png        random/novel/cwt.png
cp  /home/qleroy/experiments/lel/CIFAR10_random_PlainSupervised/test/avgpool/random_novel.png                  random/novel/ps.png
cp  /home/qleroy/experiments/lel/CIFAR10_random_SemiSupervised/test/avgpool/random_novel.png                   random/novel/ss.png
cp  /home/qleroy/experiments/lel/CIFAR10_random_TripletLoss/test/fc/random_novel.png                           random/novel/triplet.png
cp  /home/qleroy/experiments/lel/CIFAR10_random_UnsupervisedRotation/test/avgpool/random_novel.png             random/novel/rot.png
cp  /home/qleroy/experiments/simsiam/CIFAR10_random_SimSiam/test/avgpool/random_novel.png                      random/novel/simsiam.png
cp  /home/qleroy/experiments/supcontrast/CIFAR10_random_SupContrast/test/avgpool/random_novel.png              random/novel/supcon.png
cp  /home/qleroy/experiments/FixMatch/CIFAR10_semantic_FixMatch/test/avgpool/semantic_novel.png              semantic/novel/fixmatch.png
cp  /home/qleroy/experiments/lel/CIFAR10_semantic_ClassificationWithTripletLoss/test/fc2/semantic_novel.png  semantic/novel/cwt.png
cp  /home/qleroy/experiments/lel/CIFAR10_semantic_PlainSupervised/test/avgpool/semantic_novel.png            semantic/novel/ps.png
cp  /home/qleroy/experiments/lel/CIFAR10_semantic_SemiSupervised/test/avgpool/semantic_novel.png             semantic/novel/ss.png
cp  /home/qleroy/experiments/lel/CIFAR10_semantic_TripletLoss/test/fc/semantic_novel.png                     semantic/novel/triplet.png
cp  /home/qleroy/experiments/lel/CIFAR10_semantic_UnsupervisedRotation/test/avgpool/semantic_novel.png       semantic/novel/rot.png
cp  /home/qleroy/experiments/simsiam/CIFAR10_semantic_SimSiam/test/avgpool/semantic_novel.png                semantic/novel/simsiam.png
cp  /home/qleroy/experiments/supcontrast/CIFAR10_semantic_SupContrast/test/avgpool/semantic_novel.png        semantic/novel/supcon.png

